Magic Relations and Critical Varieties of Feynman Integrals

Magic relations are a class of integration-by-parts identities where all integrals in the generating sector drop out. Since their presence causes several otherwise successful methods in the Feynman-integral computational pipeline to break down, they are important to detect and understand. In this paper, we take a first step toward a systematic characterization of such identities. Specifically, we observe and argue that the occurrence of magic relations always coincides with the presence of higher-dimensional critical varieties in the generating sector. This provides a practical computational test to check if a family of Feynman integrals can contain magic relations and to find them, which we implement in the ancillary Mathematica file Magic-Test.m. Additionally, we discuss how to count the number of master integrals in the presence of higher-dimensional critical varieties, classify the behavior of magic relations under symmetries, and we discuss their interplay with cuts.

==> anc/Magic-Test.m <==
(* ::Package:: *)

(* ::Title:: *)
(*Magic Relations*)


(* Ancillary file accompanying "Magic Relations and Critical Varieties of Feynman Integrals". *)
(* Giulio Crisanti, Hjalte Frellesvig, Andrzej Pokraka, Sid Smith *)
(* Last modified 27/05/26 *)


(* ::Subsubsection:: *)
(*READ*)


(* The function MagicQ[] can accept both Lee-Pomeransky and Baikov representations. *)
(* The function FindMagicRelations[] ONLY accepts Lee-Pomeransky as input. *)


(* To use MagicQ[] with Lee-Pomeransky, pass the Lee-Pomeransky polynomial as well as the Schwinger parameters to MagicQ[]. *)
(* To use MagicQ[] with Baikov, pass the maximal cut of the Baikov polynomial, and a list of ISPs as the respective arguments. *)
(* See Example T1 in Section 5 (or below) for example usage. *)


(* ::Subsubsection::Closed:: *)
(*Dependencies*)


<<SPQR`
<<Calico`


(* ::Subsubsection::Closed:: *)
(*Codes*)


(* MagicQ returns True if a magic relation is expected, False otherwise. *)
(* twistPolynomial is either the Lee-Pomeransky polynomial or the Baikov polynomial. *)
(* variables is either the Feynman parameters or the uncut variables of the Baikov polynomial. *)
MagicQ[twistPolynomial_,variables_] := Module[
	{
		x0,ideal,irreds,idealvars,idealvarsS
	},
	ideal = Join[D[twistPolynomial, {variables}], {1-x0*twistPolynomial}];
	idealvars = Join[{x0}, variables];
	idealvarsS = SortVariables[ideal, idealvars, "MonomialOrder" -> DegreeReverseLexicographic];
	irreds = FindIrreducibleMonomials[ideal, idealvarsS, "MonomialOrder"->DegreeReverseLexicographic];
	If[irreds===Infinity, Return[True], Return[False]];
];


(* FindMagicRelations attempts to explicitly build a magic relation if it exists. *)
(* gpol needs to be the Lee-Pomeransky polynomial, this does not work with Baikov. *)
(* vars are the Feynman parameters. *)
(* Options include ExtraWeight, to allow the code to search for higher degree syzygies, and NumberOfMagicRelations, which tells it how many magic relations to look for. *)
Options[FindMagicRelations] = {"ExtraWeight"->0,"NumberOfMagicRelations"->1};
FindMagicRelations[gpol_,vars_,opts : OptionsPattern[]]:=Module[
	{
		derivs,ideal,idealVars,gpolW,params,paramSub,idealN,prime,gbN,syzygies,magicRelations,
		divFreeSyzygyPositions,divFreeSyzygies,divFreeSyzygiesN,division,x0,
		nontrivialSyzygies,syzygiesReplaced,jsumList,syzygiestoJ,nontrivialSyzygyPositions
	},
	
	derivs = D[gpol,{vars}];
	ideal = {1-x0*gpol}~Join~derivs//Expand;
	idealVars = {x0}~Join~vars;
	gpolW=gpol//CoefficientRules[#,vars]&//Part[#,;;,1]&//Map[Apply[Plus]]//Max;
	
	params = gpol // Variables // Complement[#,vars]&;
	paramSub = params // Rule[#,# // Length // RandomInteger[2^64-1,#]&] & // Thread  // ReplaceAll;
	idealN = ideal // paramSub;
	prime = FFPrimeNo[RandomInteger[{0,200}]];
	gbN = GroebnerBasis[idealN,MonomialOrder->DegreeReverseLexicographic,Modulus->prime];
	
	Do[
		syzygies=CATSyz[derivs,vars,weight]//DeleteCases[{}]//Flatten[#,1]&;
		divFreeSyzygyPositions=syzygies//Map[MapThread[D,{#,vars}]&]//MapApply[Plus]//Factor//Position[#,0]&//Flatten;
		divFreeSyzygies = syzygies[[divFreeSyzygyPositions]];
		divFreeSyzygiesN = divFreeSyzygies//paramSub;

		division = divFreeSyzygiesN// Map[PolynomialReduce[#,gbN,idealVars,MonomialOrder->DegreeReverseLexicographic,Modulus->prime][[-1]]&,#,{2}]&/*Factor;
		nontrivialSyzygyPositions = division//Map[ContainsOnly[{0}]]//Position[False];
		If[Length[nontrivialSyzygyPositions]>=OptionValue["NumberOfMagicRelations"],Break[]];
	,
		{weight,0,gpolW+OptionValue["ExtraWeight"]}
	];
	nontrivialSyzygies=nontrivialSyzygyPositions//Flatten//Part[divFreeSyzygies,#]&;
	If[Length[nontrivialSyzygies]<OptionValue["NumberOfMagicRelations"],Print["Could not find requested number of magic relations. Use MagicQ[] to check if they exist or increase the syzygy weight."]; Return[$Failed];];
	
	syzygiesReplaced=nontrivialSyzygies//Map[MapThread[ReplaceAll,{#,vars->0//Thread//Map[List]}]&]//ExpandAll;
	jsumList=Join[{0},(vars//Length)-1//ConstantArray[1,#]&]//Permutations//MapApply[j];
	syzygiestoJ=syzygiesReplaced// ReplaceAll[x_/;SubsetQ[vars,{x}]:>(ConstantArray[0,vars//Length]//ReplacePart[#,Position[vars,x]->1]&//Apply[j])];
	magicRelations=jsumList*(syzygiestoJ//Transpose)//Transpose//MapApply[Plus]//Expand//Collect[#,_j,Factor]&;
	
	Return[magicRelations];
];


(* ::Subsubsection::Closed:: *)
(*Examples*)


(*higgs example*)
higgsGpol = x1 x3+mt^2 x1^2 x3+x2 x3+2 mt^2 x1 x2 x3+mt^2 x2^2 x3+mt^2 x1 x3^2+mt^2 x2 x3^2+x1 x4+mt^2 x1^2 x4+x2 x4+2 mt^2 x1 x2 x4+mt^2 x2^2 x4+2 mt^2 x1 x3 x4+2 mt^2 x2 x3 x4+mt^2 x1 x4^2+mt^2 x2 x4^2+x1 x5+mt^2 x1^2 x5+x2 x5+2 mt^2 x1 x2 x5+mt^2 x2^2 x5+x3 x5+2 mt^2 x1 x3 x5-s x1 x3 x5+2 mt^2 x2 x3 x5+mt^2 x3^2 x5+x4 x5-mh^2 x1 x4 x5+2 mt^2 x1 x4 x5+2 mt^2 x2 x4 x5-t x2 x4 x5+2 mt^2 x3 x4 x5+mt^2 x4^2 x5;
MagicQ[higgsGpol,{x1,x2,x3,x4,x5}]
FindMagicRelations[higgsGpol,{x1,x2,x3,x4,x5}]


(*bubble example Lee-Pomeransky*)
bubbleGpol = x1+m^2 x1^2+x2+2 m^2 x1 x2+m^2 x2^2;
MagicQ[bubbleGpol,{x1,x2}]
FindMagicRelations[bubbleGpol,{x1,x2}]


(*bubble example Baikov*)
bubbleBpol = (x1-x2)(x1-x3)+c(x1+m^2);
MagicQ[bubbleBpol // ReplaceAll[{x1->0,x2->0}],{x3}]

